Minimax rational approximation of the Fermi-Dirac distribution

Accurate rational approximations of the Fermi-Dirac distribution are a useful component in many numerical algorithms for electronic structure calculations. The best known approximations use $O( \log (\beta \Delta) \log (\epsilon^{-1}))$ poles to achieve an error tolerance $\epsilon$ at temperature $\beta^{-1}$ over an energy interval $\Delta$. We apply minimax approximation to reduce the number of poles by a factor of four and replace $\Delta$ with $\Delta_{\mathrm{occ}}$, the occupied energy interval. This is particularly beneficial when $\Delta \gg \Delta_{\mathrm{occ}}$, such as in electronic structure calculations that use a large basis set.

==> anc/license.txt <==
Copyright (c) 2016 Sandia Corporation.

Under the terms of Contract DE-AC04-94AL85000 with Sandia Corporation, the U.S. Government retains certain rights in this software.

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/quadrature.c <==
//
////
////////
////////////////
////////////////////////////////
////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

// COMPANION SOFTWARE TO: Minimax rational approximation of the Fermi-Dirac distribution
// USAGE: <executable> <mode = 1 (Chebyshev polynomial)> <# of polynomials> <domain min> <domain max>
//        <executable> <mode = 2 (symmetric Pade approximant)> <# of poles> <domain |min|/max (symmetric)>
//        <executable> <mode = 3 (contour integral)> <# of poles> <domain |min|/max (symmetric)>
//        <executable> <mode = 4 (minimax rational table)> <# of poles> <# errors> <max error> <min error>

// POLYNOMIAL OUTPUT:
// <# of polynomials> <maximum pointwise error> <domain min> <domain max>
// <Chebyshev coefficient #1>
//  ...
// <Chebyshev coefficient #N>

// RATIONAL FUNCTION OUTPUT:
// <# of poles> <maximum pointwise error> <domain |min|>
// <real part of residue #1> <imaginary part of residue #1> <real part of pole #1> <imaginary part of pole #1>
//  ...
// <real part of residue #N> <imaginary part of residue #N> <real part of pole #N> <imaginary part of pole #N>

// Multiple instances of "stagnation termination" are noted in the source,
// which exploit properties of floating-point rounding to simply and conservatively terminate certain loops.
// This procedure can fail to terminate if rounding is altered, such as with the "-fast" option in the icc compiler.

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include <fftw3.h>

#ifndef M_PI
#define M_PI 3.14159265358979323846
#endif

#define MIN(x,y) (((x) < (y)) ? (x) : (y))
#define MAX(x,y) (((x) > (y)) ? (x) : (y))

// External prototypes
//=====================

// LAPACK tridiagonal eigensolver using MRRR
void dstevr_(char*,char*,int*,double*,double*,double*,double*,int*,int*,double*,
             int*,double*,double*,int*,int*,double*,int*,int*,int*,int*);

// Fermi-Dirac distribution (a.k.a. the logistic function)
//=========================================================

// RETURN: value of logistic function at x
double logistic(double x) // argument of the function
{ return 1.0/(1.0 + exp(x)); }
// RETURN: derivative of logistic function at x
double dlogistic_dx(double x) // argument of the function
{ return -0.5/(1.0 + cosh(x)); }
// RETURN: 2nd derivative of logistic function at x
double d2logistic_dx2(double x) // argument of the function
{ return 0.5*tanh(x)/((1.0 + cosh(x))*(1.0 + 1.0/cosh(x))); }
// RETURN: 3rd derivative of logistic function at x
double d3logistic_dx3(double x) // argument of the function
{ return (0.5 - tanh(x)*tanh(x)/(1.0 + 1.0/cosh(x)))/((1.0 + cosh(x))*(1.0 + 1.0/cosh(x))); }

// Rational functions & residual errors
//======================================

// Evaluate a rational function in residue-pole form
// RETURN: function value
double complex rational(int n, // number of poles
                        double x, // function argument
                        double complex* w, // function residues [n]
                        double complex* z) // function poles [n]
{
  double complex value = 0.0;
  for(int i=0 ; i<n ; i++)
  { value += w[i]/(x-z[i]); }
  return value;
}
// RETURN: derivative value
double complex drational_dx(int n, // number of poles
                            double x, // function argument
                            double complex* w, // function residues [n]
                            double complex* z) // function poles [n]
{
  double complex value = 0.0;
  for(int i=0 ; i<n ; i++)
  { value -= w[i]/cpow(x-z[i],2); }
  return value;
}
// RETURN: 2nd derivative value
double complex d2rational_dx2(int n, // number of poles
                              double x, // function argument
                              double complex* w, // function residues [n]
                              double complex* z) // function poles [n]
{
  double complex value = 0.0;
  for(int i=0 ; i<n ; i++)
  { value += 2.0*w[i]/cpow(x-z[i],3); }
  return value;
}
// RETURN: 3rd derivative value
double complex d3rational_dx3(int n, // number of poles
                              double x, // function argument
                              double complex* w, // function residues [n]
                              double complex* z) // function poles [n]
{
  double complex value = 0.0;
  for(int i=0 ; i<n ; i++)
  { value -= 6.0*w[i]/cpow(x-z[i],4); }
  return value;
}

// Evaluate the residual error of a rational approximation to the logistic function
// RETURN: function value
double complex residual(int n, // number of poles
                        double x, // function argument
                        double complex* w, // function residues [n]
                        double complex* z) // function poles [n]
{ return logistic(x) - rational(n,x,w,z); }
// RETURN: derivative value
double complex dresidual_dx(int n, // number of poles
                            double x, // function argument
                            double complex* w, // function residues [n]
                            double complex* z) // function poles [n]
{ return dlogistic_dx(x) - drational_dx(n,x,w,z); }
// RETURN: 2nd derivative value
double complex d2residual_dx2(int n, // number of poles
                              double x, // function argument
                              double complex* w, // function residues [n]
                              double complex* z) // function poles [n]
{ return d2logistic_dx2(x) - d2rational_dx2(n,x,w,z); }
// RETURN: 3rd derivative value
double complex d3residual_dx3(int n, // number of poles
                              double x, // function argument
                              double complex* w, // function residues [n]
                              double complex* z) // function poles [n]
{ return d3logistic_dx3(x) - d3rational_dx3(n,x,w,z); }

// Bisection search for a residual root
// RETURN: root location
double residual_root(int n, // number of poles
                     double x_left, // left edge of the search interval
                     double x_right, // left edge of the search interval
                     double complex* w, // function residues [n]
                     double complex* z) // function poles [n]
{
  double r_left = creal(residual(n,x_left,w,z));
  double r_right = creal(residual(n,x_right,w,z));

  // check the signs if a root is bracketed
  double sgn;
  if(r_left < 0.0 && r_right > 0.0) { sgn = 1.0; }
  else if(r_left > 0.0 && r_right < 0.0) { sgn = -1.0; }
  else { printf("ERROR: no root is bracketed (%e , %e)\n",r_left,r_right); exit(1); }

  double x = 0.5*(x_left+x_right);
  while(x_left != x && x_right != x) // stagnation termination
  {
    if(sgn*creal(residual(n,x,w,z)) < 0.0) { x_left = x; }
    else                                   { x_right = x; }
    x = 0.5*(x_left+x_right);
  }
  return x;
}

// Bisection search for a residual extremum
// RETURN: extremum location
double residual_extremum(int n, // number of poles
                         double x_left, // left edge of the search interval
                         double x_right, // left edge of the search interval
                         double complex* w, // function residues [n]
                         double complex* z) // function poles [n]
{
  double r_left = creal(dresidual_dx(n,x_left,w,z));
  double r_right = creal(dresidual_dx(n,x_right,w,z));

  // check the signs if a root is bracketed
  double sgn;
  if(r_left < 0.0 && r_right > 0.0) { sgn = 1.0; }
  else if(r_left > 0.0 && r_right < 0.0) { sgn = -1.0; }
  else { printf("ERROR: no extremum is bracketed (%e , %e)\n",r_left,r_right); exit(1); }

  double x = 0.5*(x_left+x_right);
  while(x_left != x && x_right != x) // stagnation termination
  {
    if(sgn*creal(dresidual_dx(n,x,w,z)) < 0.0) { x_left = x; }
    else                                       { x_right = x; }
    x = 0.5*(x_left+x_right);
  }
  return x;
}

// Refine the locations of roots & extrema of an oscillating residual function
void update_roots_extrema(int n, // number of poles
                          double edge_value, // absolute value that the residual function takes on its left edge
                          double* root, // residual roots [2*n]
                          double* extremum, // residual extrema [2*n+1]
                          double complex* w, // function residues [n]
                          double complex* z) // function poles [n]
{
  // update roots first
  for(int i=0 ; i<2*n ; i++)
  { root[i] = residual_root(n,extremum[i],extremum[i+1],w,z); }

  // update interior extrema
  for(int i=1 ; i<2*n ; i++)
  { extremum[i] = residual_extremum(n,root[i-1],root[i],w,z); }

  // update right extremum (fine-tune the search window)
  double x_left = root[2*n-1];
  double x_right = 2.0*extremum[2*n] - root[2*n-1];
  double r_left = creal(dresidual_dx(n,x_left,w,z));
  double r_right = creal(dresidual_dx(n,x_right,w,z));
  while( (r_left <= 0.0 && r_right <= 0.0) || (r_left >= 0.0 && r_right >= 0.0) )
  {
    x_right += extremum[2*n] - root[2*n-1];
    r_right = creal(dresidual_dx(n,x_right,w,z));
  }
  extremum[2*n] = residual_extremum(n,x_left,x_right,w,z);

  // update left extremum (fine-tune the search window)
  x_right = root[0];
  r_right = fabs(creal(residual(n,x_right,w,z)));
  if(n%2) // real pole
  {
    x_left = 0.5*(creal(z[0])+extremum[0]);
    r_left = fabs(creal(residual(n,x_left,w,z)));
    while(r_left < edge_value)
    {
      x_left = 0.5*(creal(z[0])+x_left);
      r_left = fabs(creal(residual(n,x_left,w,z)));
    }
  }
  else // no real pole
  {
    x_left = 2.0*root[0] - extremum[1];
    r_left = fabs(creal(residual(n,x_left,w,z)));
    while(r_left < edge_value)
    {
      x_left += root[0] - extremum[1];
      r_left = fabs(creal(residual(n,x_left,w,z)));
    }
  }

  // custom root search for left extremum
  extremum[0] = 0.5*(x_left+x_right);
  while(x_left != extremum[0] && x_right != extremum[0]) // stagnation termination
  {
    if(fabs(creal(residual(n,extremum[0],w,z))) < edge_value) { x_right = extremum[0]; }
    else                                                      { x_left = extremum[0]; }
    extremum[0] = 0.5*(x_left+x_right);
  }
}

// Find the maximum error by sampling densely & refining local extrema
double max_error(int n, // number of poles
                 int nsample, // number of samples to test in the domain
                 double domain_min, // minimum domain value
                 double domain_max, // maximum domain value
                 double shift, // constant shift of approximation
                 double complex* w, // function residues [n]
                 double complex* z) // function poles [n]
{
  double error = fabs(-shift + creal(residual(n,domain_min,w,z)));
  for(int i=0 ; i<nsample ; i++)
  {
    double x_left = domain_min + (domain_max - domain_min)*(double)i/(double)nsample;
    double x_right = domain_min + (domain_max - domain_min)*(double)(i+1)/(double)nsample;

    double r_right = -shift + creal(residual(n,x_right,w,z));
    if(r_right > error) { error = r_right; }

    double dr_left = creal(dresidual_dx(n,x_left,w,z));
    double dr_right = creal(dresidual_dx(n,x_right,w,z));

    // calculate local residual extremum if it is bracketed
    if( (dr_left < 0.0 && dr_right > 0.0) || (dr_left > 0.0 && dr_right < 0.0) )
    {
      double x = residual_extremum(n,x_left,x_right,w,z);
      double r = fabs(-shift + creal(residual(n,x,w,z)));
      if(r > error) { error = r; }
    }
  }
  return error;
}

// Elliptic integrals & elliptic functions
//=========================================

// Evaluate the Jacobi elliptic function sn(u,k) with a recursive implementation of descending Landen transformation
// RETURN: value of sn(u,k)
double Jacobi_sn(double u, // 1st argument of the sn function
                 double k) // 2nd argument of the sn function
{
  double sn, k1 = k*k/(2.0 - k*k + 2.0*sqrt(1.0 - k*k));
  if(k1 == 0.0) { return sin(u); } // stagnation termination
  sn = Jacobi_sn(u/(1.0+k1),k1);
  return (1.0 + k1)*sn/(1.0 + k1*sn*sn);
}

// Evaluate cn(u,k) & dn(u,k) from sn(u,k)
void Jacobi_elliptic(double u, // 1st argument of the sn/cn/sn functions
                     double k, // 2nd argument of the sn/cn/sn functions
                     double *sn, // pointer to sn(u,k) value on output [1]
                     double *cn, // pointer to cn(u,k) value on output [1]
                     double *dn) // pointer to dn(u,k) value on output [1]
{
  *sn = Jacobi_sn(u,k);
  *cn = cos(asin(*sn));
  *dn = sqrt(1.0 - pow(k*(*sn),2));
}

// Evaluate sn(u,k), cn(u,k), & dn(u,k) with a recursive implementation of the ascending Landen transformation
void Jacobi_elliptic_prime(double u, // 1st argument of the sn/cn/sn functions
                           double k_prime, // 2nd argument of the sn/cn/sn functions is sqrt(1.0 - k_prime^2)
                           double *sn, // pointer to sn(u,k) value on output [1]
                           double *cn, // pointer to cn(u,k) value on output [1]
                           double *dn) // pointer to dn(u,k) value on output [1]
{
  double k2_prime = k_prime*k_prime/(2.0 - k_prime*k_prime + 2.0*sqrt(1.0 - k_prime*k_prime));
  if(k2_prime == 0.0)
  {
    *sn = tanh(u);    
    *cn = *dn = 1.0/cosh(u); 
  }
  else
  {
    Jacobi_elliptic_prime(u/(1.0+k2_prime),k2_prime,sn,cn,dn);
    *sn = (1.0+k2_prime)*(*sn)*(*cn)/(*dn);
    *cn = (1.0+k2_prime)*((*dn)*(*dn)-k2_prime)/((1.0-k2_prime*k2_prime)*(*dn));
    *dn = (1.0-k2_prime)*((*dn)*(*dn)+k2_prime)/((1.0-k2_prime*k2_prime)*(*dn));
  }
}

// Evaluate cn(u,k) & dn(u,k) from sn(u,k) for a complex argument
void Jacobi_elliptic_complex(double complex u, // 1st argument of the sn/cn/sn functions
                             double k, // 2nd argument of the sn/cn/sn functions
                             double complex *sn, // pointer to sn(u,k) value on output [1]
                             double complex *cn, // pointer to cn(u,k) value on output [1]
                             double complex *dn) // pointer to dn(u,k) value on output [1]
{
  double real_sn, real_cn, real_dn, imag_sn, imag_cn, imag_dn;
  Jacobi_elliptic(creal(u),k,&real_sn,&real_cn,&real_dn);
  Jacobi_elliptic_prime(cimag(u),k,&imag_sn,&imag_cn,&imag_dn);

  *sn = (real_sn*imag_dn + I*real_cn*real_dn*imag_sn*imag_cn)/(1.0 - pow(real_dn*imag_sn,2));
  *cn = (real_cn*imag_cn - I*real_sn*real_dn*imag_sn*imag_dn)/(1.0 - pow(real_dn*imag_sn,2));
  *dn = (real_dn*imag_cn*imag_dn - I*k*k*real_sn*real_cn*imag_sn)/(1.0 - pow(real_dn*imag_sn,2));
}

// Evaluate cn(u,k) & dn(u,k) from sn(u,k) for a complex argument
void Jacobi_elliptic_prime_complex(double complex u, // 1st argument of the sn/cn/sn functions
                                   double k_prime, // 2nd argument of the sn/cn/sn functions is sqrt(1.0-k_prime^2)
                                   double complex *sn, // pointer to sn(u,k) value on output [1]
                                   double complex *cn, // pointer to cn(u,k) value on output [1]
                                   double complex *dn) // pointer to dn(u,k) value on output [1]
{
  double real_sn, real_cn, real_dn, imag_sn, imag_cn, imag_dn, kpow2 = 1.0 - k_prime*k_prime;
  Jacobi_elliptic_prime(creal(u),k_prime,&real_sn,&real_cn,&real_dn);
  Jacobi_elliptic(cimag(u),k_prime,&imag_sn,&imag_cn,&imag_dn);

  *sn = (real_sn*imag_dn + I*real_cn*real_dn*imag_sn*imag_cn)/(1.0 - pow(real_dn*imag_sn,2));
  *cn = (real_cn*imag_cn - I*real_sn*real_dn*imag_sn*imag_dn)/(1.0 - pow(real_dn*imag_sn,2));
  *dn = (real_dn*imag_cn*imag_dn - I*kpow2*real_sn*real_cn*imag_sn)/(1.0 - pow(real_dn*imag_sn,2));
}

// Evaluate the elliptic integral of the 1st kind (i.e. the quarter period) with the Arithmetic Geometric Mean (AGM) algorithm
// RETURN: value of K'(k)
double K_prime(double k) // function argument
{
  double a = 1.0, b = k, c = 1.0;
  while( a != a-c ) // stagnation termination
  {
    c = 0.5*(a-b);
    b = sqrt(a*b);
    a -= c;
  }
  return 0.5*M_PI/a;
}

// Evaluate the other quarter period, K
// RETURN: value of K(k)
double K(double k) // function argument
{ return K_prime(sqrt(1.0-k*k)); }

// Lin's discretized contour integral approximation
//==================================================

// Reference: [L. Lin, J. Lu, L. Ying, and E. Weinan, Chin. Ann. Math. Ser. B 30, 729 (2009)]

// RETURN: maximum approximation error
double contour_approximation(int Q, // a quarter the number of poles
                             double y, // domain of approximation, [-y,y]
                             double complex* residue, // residue values [4*Q]
                             double complex* pole) // pole values [4*Q]
{
  double m = M_PI*M_PI;
  double M = y*y + M_PI*M_PI;
  double k = (sqrt(M/m)-1.0)/(sqrt(M/m)+1.0);
  double k_prime = 2.0*pow(M/m,0.25)/(sqrt(M/m)+1.0);
  double K_k, Kp_k;
  if(k < 0.5) { K_k = K(k); Kp_k = K_prime(k); }
  else        { K_k = K_prime(k_prime); Kp_k = K(k_prime); }
  double wt0 = 2.0*K_k*sqrt(M*m)/(M_PI*Q*k); // sign from paper absorbed into swapping z & x in denominator

  for(int i=0 ; i<Q ; i++)
  {
    double complex t = -K_k + 2.0*K_k*((double)i+0.5)/(double)Q + I*0.5*Kp_k;
    double complex sn,cn,dn;
    if(k < 0.5) { Jacobi_elliptic_complex(t,k,&sn,&cn,&dn); }
    else        { Jacobi_elliptic_prime_complex(t,k_prime,&sn,&cn,&dn); }
    double complex z = sqrt(m*M)*(1.0/k + sn)/(1.0/k - sn);
    double complex xi = csqrt(z - M_PI*M_PI);
    double complex g_plus = 0.5 - 0.5*ctanh(0.5*xi);
    double complex g_minus = 0.5 - 0.5*ctanh(-0.5*xi);
    double complex wt_plus = wt0*g_plus*cn*dn/(xi*cpow(1.0/k - sn,2));
    double complex wt_minus = wt0*g_minus*cn*dn/(-xi*cpow(1.0/k - sn,2));

    residue[2*Q - 2 - 2*i] = -0.5*conj(wt_minus)/I;
    pole[2*Q - 2 - 2*i] = -conj(xi);

    residue[2*Q - 1 - 2*i] = 0.5*wt_minus/I;
    pole[2*Q - 1 - 2*i] = -xi;

    residue[2*Q + 2*i] = 0.5*wt_plus/I;
    pole[2*Q + 2*i] = xi;

    residue[2*Q + 1 + 2*i] = -0.5*conj(wt_plus)/I;
    pole[2*Q + 1 + 2*i] = conj(xi);
  }

  double error = -1.0;
  for(int i=0 ; i<2*Q-1 ; i++)
  {
    // ignore if the interval between poles is outside [-y,y]
    if(creal(pole[2*i+2]) < -y) continue;
    if(creal(pole[2*i]) > y) break;

    double local_error;
    if(creal(pole[2*i]) < -y)       { local_error = max_error(4*Q,100,-y,creal(pole[2*i+2]),0.0,residue,pole); }
    else if(creal(pole[2*i+2]) > y) { local_error = max_error(4*Q,100,creal(pole[2*i]),y,0.0,residue,pole); }
    else                            { local_error = max_error(4*Q,100,creal(pole[2*i]),creal(pole[2*i+2]),0.0,residue,pole); }
    if(local_error > error)         { error = local_error; }
  }
  return error;
}

// Zolotarev's minimax solutions
//===============================

// Complementary Kronecker delta function
// RETURN: value of cdelta(i,j)
int cdelta(int i, // 1st function argument
           int j) // 2nd function argument
{
  if(i != j) return 1;
  else return 0;
}

// Evaluate roots & poles of the solution (lambda_m) and residual extrema (kappa_m) on [-1,-k] U [k,1]
void eval_lambda_kappa(int n, // number of poles
                       double k, // defines domain of approximation
                       double* lambda, // lambda values on output [n-1]
                       double* kappa) // kappa values on output [n]
{
  double sn,cn,dn;
  double k_prime = sqrt(1.0 - k*k);
  double theta = K_prime(k)/(double)n;

  for(int i=0 ; i<(n-1) ; i++)
  {
    if(k < 0.5) { Jacobi_elliptic_prime((double)(i+1)*theta,k,&sn,&cn,&dn); }
    else        { Jacobi_elliptic((double)(i+1)*theta,k_prime,&sn,&cn,&dn); }
    lambda[i] = k*sn/cn;
    kappa[i] = k/dn;
  }
  kappa[n-1] = 1.0; // to handle the special case of n=1
}

// Evaluate rational function primitive used to define solutions
// RETURN: value of the function
double R(int n, // number of poles in the solution
         double x, // function argument
         double* lambda) // lambda values [n-1]
{
  double value = 1.0/x;
  for(int i=0 ; i<(n-1) ; i++)
  {
    if(i%2) { value /= pow(x,2) + pow(lambda[i],2); }
    else    { value *= pow(x,2) + pow(lambda[i],2); }
  }
  return value;
}

// Minimax approximation error
// RETURN: error value
double minimax_error(int n, // number of poles
                     double k, // defines domain of approximation
                     double kappa1, // 1st residual extrema
                     double* lambda) // lambda values [n-1]
{
  // odd n case
  if(n%2) { return (R(n,k,lambda) - R(n,kappa1,lambda))/(R(n,k,lambda) + R(n,kappa1,lambda)); }
  // even n case
  else { return (1.0/R(n,kappa1,lambda) - 1.0/R(n,k,lambda))/(1.0/R(n,kappa1,lambda) + 1.0/R(n,k,lambda)); }
}

// Find the k that achieves the target minimax error
// RETURN: k value
double fit_error(int n, // number of poles
                 double error, // target error value
                 double* lambda, // lambda values on output [n-1]
                 double* kappa) // kappa values on output [n]
{
  double k_min = 0.0, k_max = 1.0, k = 0.5;
  while(k_min != k && k_max != k) // stagnation termination
  {
    eval_lambda_kappa(n,k,lambda,kappa);
    if(minimax_error(n,k,kappa[0],lambda) > error)
    { k_min = k; }
    else
    { k_max = k; }
    k = 0.5*(k_min+k_max);
  }
  return k;
}

// Evaluate residues & poles of the solution on [-1,-k] U [k,1]
void eval_WZ(int n, // number of poles
             double k, // defines domain of approximation
             double kappa1, // 1st residual extrema
             double* lambda, // lambda values [n-1]
             double complex* W, // function residues on output [n]
             double complex* Z) // function poles on output [n]
{
  // odd n case
  if(n%2)
  {
    double wt = 1.0/(R(n,k,lambda) + R(n,kappa1,lambda));

    W[0] = 2.0*wt;
    for(int i=0 ; i<(n-1)/2 ; i++)
    { W[0] *= pow(lambda[2*i]/lambda[2*i+1],2); }
    Z[0] = 0.0;

    for(int i=0 ; i<(n-1)/2 ; i++)
    {
      W[2*i+1] = wt;
      for(int j=0 ; j<(n-1)/2 ; j++)
      { W[2*i+1] *= (pow(lambda[2*i+1],2)-pow(lambda[2*j],2))/(pow(lambda[2*i+1],2)-pow(lambda[2*j+1],2)*cdelta(i,j)); }
      W[2*i+2] = W[2*i+1];
      Z[2*i+1] = I*lambda[2*i+1];
      Z[2*i+2] = -Z[2*i+1];
    }
  }
  // even n case
  else
  {
    double wt = 1.0/(1.0/R(n,k,lambda) + 1.0/R(n,kappa1,lambda));

    for(int i=0 ; i<n/2 ; i++)
    {
      W[2*i] = wt;
      for(int j=0 ; j<n/2 ; j++)
      { W[2*i] *= (pow(lambda[2*i],2)-pow(lambda[2*j+1],2))/(pow(lambda[2*i],2)-pow(lambda[2*j],2)*cdelta(i,j)); }
      W[2*i+1] = W[2*i];
      Z[2*i] = I*lambda[2*i];
      Z[2*i+1] = -Z[2*i];
    }
  }
}

// Moebius transformation & mapping tools
//========================================

// Map the domain of the rational approximation from [-1,-k]U[k,1] to [-y,-delta]U[delta,infty]
void map_domain(int n, // number of poles
                double k, // sets original approximation domain
                double error, // target error
                double delta, // excluded region of the approximation domain
                double* kappa, // extrema on original domain [n]
                double* root, // roots on new domain [2*n]
                double* extremum, // extrema on new domain [2*n+1]
                double complex* w, // function residues, modified on output [n]
                double complex* z) // function poles, modified on output [n]
{
  // calculate the first positive residual root of the step function approximation
  double d_left = k, d_right = kappa[0], d = 0.5*(k+kappa[0]);
  while(d_left != d && d_right != d) // stagnation termination
  {
    if((1.0-2.0*(n%2))*(creal(rational(n,d,w,z))-1.0) < 0.0) { d_left = d; }
    else                                                     { d_right = d; }
    d = 0.5*(d_left+d_right);
  }

  // apply the d-dependent mapping
  extremum[0] = -delta*(1.0+k*d)/(k+d); // -y
  for(int i=0 ; i<n ; i++)
  {
    w[i] *= 0.5*delta*(1.0-d*d)/cpow(z[i]+d,2);
    z[i] = -delta*(1.0+z[i]*d)/(z[i]+d);
  }
  for(int i=0 ; i<n-1 ; i++)
  {
    extremum[i+1] = -delta*(1.0+kappa[i]*d)/(kappa[i]+d);
    extremum[2*n-i] = -delta*(1.0-kappa[i]*d)/(-kappa[i]+d);
  }
  extremum[n] = -delta; // rough approximation that provides a root bracket
  extremum[n+1] = delta; // rough approximation that provides a root bracket
  update_roots_extrema(n,error,root,extremum,w,z);
}

// Iterative refinement of minimax solutions
//===========================================

// Solve the minimax conditions in the linear response regime
void linear_response(int n, // number of poles
                     double error, // target error
                     double* extremum, // extrema on the approximation domain [2*n+1]
                     double complex* w, // function residues on output [n]
                     double complex* z, // function poles on output [n]
                     double* dextremum, // response of extrema on the approximation domain [2*n+1]
                     double complex* dw, // response of function residues on output [n]
                     double complex* dz) // response of function poles on output [n]
{
  // row weights
  double complex* logp = (double complex*)malloc(sizeof(double complex)*n);
  double complex* q_logp = (double complex*)malloc(sizeof(double complex)*n);
  for(int i=0 ; i<n ; i++)
  {
    logp[i] = q_logp[i] = 0.0;
    for(int j=1 ; j<2*n+1 ; j++)
    {
      logp[i] += clog(extremum[j]-z[i]);
      q_logp[i] -= 1.0/(extremum[j]-z[i]);
    }
    for(int j=0 ; j<n ; j++)
    {
      if(i != j)
      {
        logp[i] -= 2.0*clog(z[j]-z[i]);
        q_logp[i] += 2.0/(z[j]-z[i]);
      }
    }
  }

  // form the solutions
  for(int i=0 ; i<n ; i++) { dw[i] = dz[i] = 0.0; }
  for(int i=1 ; i<2*n+1 ; i++)
  {
    double complex r = residual(n,extremum[i],w,z) - (1.0-2.0*(double)((i+n)%2))*error;

    double complex logs = 0.0;
    for(int j=0 ; j<n ; j++)
    { logs += 2.0*clog(z[j]-extremum[i]); }
    for(int j=1 ; j<2*n+1 ; j++)
    { if(i != j) { logs -= clog(extremum[j]-extremum[i]); } }

    for(int j=0 ; j<n ; j++)
    {
      dz[j] += cexp(logp[j]+logs)*(r/w[j])/(extremum[i]-z[j]);
      dw[j] += cexp(logp[j]+logs)*q_logp[j]*r/(extremum[i]-z[j]);
      dw[j] += cexp(logp[j]+logs)*r/cpow(extremum[i]-z[j],2);
    }
  }

  // calculate the linear response of the edge extrema
  double complex dr = residual(n,extremum[0],w,z) - (1.0-2.0*(double)(n%2))*error;
  for(int i=0 ; i<n ; i++)
  { dr -= dw[i]/(extremum[0]-z[i]) + w[i]*dz[i]/cpow(extremum[0]-z[i],2); }
  dextremum[0] = -creal(dr)/creal(dresidual_dx(n,extremum[0],w,z));

  // calculate the linear response of the interior extrema
  for(int i=1 ; i<2*n+1 ; i++)
  {
    dr = 0.0;
    for(int j=0 ; j<n ; j++)
    { dr += dw[j]/cpow(extremum[i]-z[j],2) + 2.0*w[j]*dz[j]/cpow(extremum[i]-z[j],3); }
    dextremum[i] = -creal(dr)/creal(d2residual_dx2(n,extremum[i],w,z));
  }

  free(logp);
  free(q_logp);
}

// Weighted update of the solution to preserve important properties (separation & oscillation of extrema)
#define BRACKET_BOUND 0.5 // the allowed minimum residual value relative to the target magnitude
void safe_step(int n, // number of poles
               double error, // target error
               double* extremum, // extrema on the approximation domain [2*n+1]
               double complex* w, // function residues on output [n]
               double complex* z, // function poles on output [n]
               double* dextremum, // response of extrema on the approximation domain [2*n+1]
               double complex* dw, // response of function residues [n]
               double complex* dz) // response of function poles [n]
{
  double wt = 1.0; // initial desired weight
  double complex* w2 = (double complex*)malloc(sizeof(double complex)*n);
  double complex* z2 = (double complex*)malloc(sizeof(double complex)*n);

  // reduce the weight to satisfy various constraints
  int fail_flag = 1;
  while(fail_flag)
  {
    fail_flag = 0;

    // apply a trial weight
    for(int i=0 ; i<n ; i++)
    {
      w2[i] = w[i] + wt*dw[i];
      z2[i] = z[i] + wt*dz[i];
    }

    // check for extrema collisions
    for(int i=0 ; i<2*n ; i++)
    {
      if( (extremum[i]+wt*dextremum[i]) >= (extremum[i+1]+wt*dextremum[i+1]) )
      { fail_flag = 1; }
    }

    // check for extrema values that exceed the minimum allowed magnitude
    for(int i=0 ; i<2*n+1 ; i++)
    {
      if((1.0-2.0*(double)((i+n)%2))*creal(residual(n,extremum[i]+wt*dextremum[i],w2,z2)) < error*BRACKET_BOUND)
      { fail_flag = 1; }
    }

    // reduce the weight if a test fails
    if(fail_flag) { wt *= 0.5; }
  }

  // apply the final weight value
  for(int i=0 ; i<n ; i++)
  {
    w[i] += wt*dw[i];
    z[i] += wt*dz[i];
  }
  for(int i=0 ; i<2*n+1 ; i++)
  { extremum[i] += wt*dextremum[i]; }

  free(w2);
  free(z2);
}

// Iteratively refine the minimax rational approximation of the logistic function
#define ERROR_TOLERANCE 1e-14 // tolerance on the residual value
void refine_solution(int n, // number of poles
                     double error, // target error
                     double* root, // roots on the approximation domain [2*n]
                     double* extremum, // extrema on the approximation domain [2*n+1]
                     double complex* w, // function residues [n]
                     double complex* z) // function poles [n]
{
  double* dextremum = (double*)malloc(sizeof(double)*(2*n+1));
  double complex* dw = (double complex*)malloc(sizeof(double complex)*n);
  double complex* dz = (double complex*)malloc(sizeof(double complex)*n);

  double max_error = 2.0*ERROR_TOLERANCE;
  while(max_error > ERROR_TOLERANCE)
  {
    // solve for linear response
    linear_response(n,error,extremum,w,z,dextremum,dw,dz);

    // update solutions (weight as necessary to preserve extrema separation)
    safe_step(n,error,extremum,w,z,dextremum,dw,dz);

    // update roots & extrema
    update_roots_extrema(n,error,root,extremum,w,z);

    // maximum residual error deviations
    max_error = 0.0;
    for(int i=0 ; i<2*n+1 ; i++)
    {
      if(cabs(residual(n,extremum[i],w,z) - (1.0-2.0*(double)((i+n)%2))*error) > max_error)
      { max_error = cabs(residual(n,extremum[i],w,z) - (1.0-2.0*(double)((i+n)%2))*error); }
    }
  }

  free(dextremum);
  free(dw);
  free(dz);
}

// Solve the minimax conditions to 2nd order in changes of error, assuming that the input solution is exact for the input error
void nonlinear_response(int n, // number of poles
                        double error, // target error
                        double* extremum, // extrema on the approximation domain [2*n+1]
                        double complex* w, // function residues on output [n]
                        double complex* z, // function poles on output [n]
                        double* dextremum, // 1st-order response of extrema on the approximation domain [2*n+1]
                        double complex* dw, // 1st-order response of function residues on output [n]
                        double complex* dz, // 1st-order response of function poles on output [n]
                        double* dextremum2, // 2nd-order response of extrema on the approximation domain [2*n+1]
                        double complex* dw2, // 2nd-order response of function residues on output [n]
                        double complex* dz2) // 2nd-order response of function poles on output [n]
{
  // row weights
  double complex* logp = (double complex*)malloc(sizeof(double complex)*n);
  double complex* q_logp = (double complex*)malloc(sizeof(double complex)*n);
  for(int i=0 ; i<n ; i++)
  {
    logp[i] = q_logp[i] = 0.0;
    for(int j=1 ; j<2*n+1 ; j++)
    {
      logp[i] += clog(extremum[j]-z[i]);
      q_logp[i] -= 1.0/(extremum[j]-z[i]);
    }
    for(int j=0 ; j<n ; j++)
    {
      if(i != j)
      {
        logp[i] -= 2.0*clog(z[j]-z[i]);
        q_logp[i] += 2.0/(z[j]-z[i]);
      }
    }
  }

  // form the 1st-order solutions
  for(int i=0 ; i<n ; i++) { dw[i] = dz[i] = 0.0; }
  for(int i=1 ; i<2*n+1 ; i++)
  {
    double complex r = -(1.0-2.0*(double)((i+n)%2));

    double complex logs = 0.0;
    for(int j=0 ; j<n ; j++)
    { logs += 2.0*clog(z[j]-extremum[i]); }
    for(int j=1 ; j<2*n+1 ; j++)
    { if(i != j) { logs -= clog(extremum[j]-extremum[i]); } }

    for(int j=0 ; j<n ; j++)
    {
      dz[j] += cexp(logp[j]+logs)*(r/w[j])/(extremum[i]-z[j]);
      dw[j] += cexp(logp[j]+logs)*q_logp[j]*r/(extremum[i]-z[j]);
      dw[j] += cexp(logp[j]+logs)*r/cpow(extremum[i]-z[j],2);
    }
  }

  // calculate the 1st-order linear response of the edge extrema
  double complex dr = -(1.0-2.0*(double)(n%2));
  for(int i=0 ; i<n ; i++)
  { dr -= dw[i]/(extremum[0]-z[i]) + w[i]*dz[i]/cpow(extremum[0]-z[i],2); }
  dextremum[0] = -creal(dr)/creal(dresidual_dx(n,extremum[0],w,z));

  // calculate the 1st-order linear response of the interior extrema
  for(int i=1 ; i<2*n+1 ; i++)
  {
    dr = 0.0;
    for(int j=0 ; j<n ; j++)
    { dr += dw[j]/cpow(extremum[i]-z[j],2) + 2.0*w[j]*dz[j]/cpow(extremum[i]-z[j],3); }
    dextremum[i] = -creal(dr)/creal(d2residual_dx2(n,extremum[i],w,z));
  }

  // form the 2nd-order solutions
  for(int i=0 ; i<n ; i++) { dw2[i] = dz2[i] = 0.0; }
  for(int i=1 ; i<2*n+1 ; i++)
  {
    double complex r = creal(d2residual_dx2(n,extremum[i],w,z))*pow(dextremum[i],2);
    for(int j=0 ; j<n ; j++)
    {
      r += 2.0*dw[j]*(dextremum[i]-dz[j])/cpow(extremum[i]-z[j],2);
      r += 2.0*dz[j]*(2.0*dextremum[i]-dz[j])*w[j]/cpow(extremum[i]-z[j],3);
    }

    double complex logs = 0.0;
    for(int j=0 ; j<n ; j++)
    { logs += 2.0*clog(z[j]-extremum[i]); }
    for(int j=1 ; j<2*n+1 ; j++)
    { if(i != j) { logs -= clog(extremum[j]-extremum[i]); } }

    for(int j=0 ; j<n ; j++)
    {
      dz2[j] += cexp(logp[j]+logs)*(r/w[j])/(extremum[i]-z[j]);
      dw2[j] += cexp(logp[j]+logs)*q_logp[j]*r/(extremum[i]-z[j]);
      dw2[j] += cexp(logp[j]+logs)*r/cpow(extremum[i]-z[j],2);
    }
  }

  // calculate the 2nd-order linear response of the edge extrema
  dr = creal(d2residual_dx2(n,extremum[0],w,z))*pow(dextremum[0],2);
  for(int i=0 ; i<n ; i++)
  {
    dr -= dw2[i]/(extremum[0]-z[i]) + w[i]*dz2[i]/cpow(extremum[0]-z[i],2);
    dr += 2.0*dw[i]*(dextremum[0]-dz[i])/cpow(extremum[0]-z[i],2);
    dr += 2.0*dz[i]*(2.0*dextremum[0]-dz[i])*w[i]/cpow(extremum[0]-z[i],3);
  }
  dextremum2[0] = -creal(dr)/creal(dresidual_dx(n,extremum[0],w,z));

  // calculate the 2nd-order linear response of the interior extrema
  for(int i=1 ; i<2*n+1 ; i++)
  {
    dr = creal(d3residual_dx3(n,extremum[i],w,z))*pow(dextremum[i],2);
    for(int j=0 ; j<n ; j++)
    {
      dr += dw2[j]/cpow(extremum[i]-z[j],2) + 2.0*w[j]*dz2[j]/cpow(extremum[i]-z[j],3);
      dr += 4.0*dw[j]*(dz[j]-dextremum[i])/cpow(extremum[i]-z[j],3);
      dr += 6.0*dz[j]*(dz[j]-2.0*dextremum[i])*w[j]/cpow(extremum[i]-z[j],4);
    }
    dextremum2[i] = -creal(dr)/creal(d2residual_dx2(n,extremum[i],w,z));
  }

  free(logp);
  free(q_logp);
}

// Weighted update of a solution to preserve nearness to a valid minimax solution with some updated error
#define DELTA_NONLINEAR 0.25 // the allowed deviation of residual values from their linear response predictions
// RETURN: new error value
double safe_evolve(int n, // number of poles
                   double error0, // initial error
                   double error, // target error
                   double* extremum, // extrema on the approximation domain [2*n+1]
                   double complex* w, // function residues on output [n]
                   double complex* z, // function poles on output [n]
                   double* dextremum, // response of extrema on the approximation domain [2*n+1]
                   double complex* dw, // response of function residues [n]
                   double complex* dz, // response of function poles [n]
                   double* dextremum2, // response of extrema on the approximation domain [2*n+1]
                   double complex* dw2, // response of function residues [n]
                   double complex* dz2) // response of function poles [n]
{
  double wt = 1.0; // initial desired weight
  double complex* w2 = (double complex*)malloc(sizeof(double complex)*n);
  double complex* z2 = (double complex*)malloc(sizeof(double complex)*n);
  double* extremum2 = (double*)malloc(sizeof(double)*(2*n+1));
  double error2;

  // reduce the weight to limit the fractional change in the residual extrema values
  int fail_flag = 1;
  while(fail_flag)
  {
    error2 = error0 + wt*(error-error0);
    for(int i=0 ; i<n ; i++)
    {
      w2[i] = w[i] + wt*(error-error0)*dw[i] + 0.5*pow(wt*(error-error0),2)*dw2[i];
      z2[i] = z[i] + wt*(error-error0)*dz[i] + 0.5*pow(wt*(error-error0),2)*dz2[i];
    }
    for(int i=0 ; i<2*n+1 ; i++)
    { extremum2[i] = extremum[i] + wt*(error-error0)*dextremum[i] + 0.5*pow(wt*(error-error0),2)*dextremum2[i]; }

    fail_flag = 0;
    for(int i=0 ; i<2*n+1 ; i++)
    {
      double r_new = creal(residual(n,extremum2[i],w2,z2)) - (1.0-2.0*(double)((i+n)%2))*error2;
      if(fabs(r_new) > DELTA_NONLINEAR*error2)
      { fail_flag = 1; }
    }
    if(fail_flag) { wt *= 0.5; }
  }

  // apply the final weight value
  for(int i=0 ; i<n ; i++)
  {
    w[i] += wt*(error-error0)*dw[i] + 0.5*pow(wt*(error-error0),2)*dw2[i];
    z[i] += wt*(error-error0)*dz[i] + 0.5*pow(wt*(error-error0),2)*dz2[i];
  }
  for(int i=0 ; i<2*n+1 ; i++)
  { extremum[i] += wt*(error-error0)*dextremum[i] + 0.5*pow(wt*(error-error0),2)*dextremum2[i]; }

  free(w2);
  free(z2);
  free(extremum2);
  return error2;
}

// Evolve the minimax rational approximation of the logistic function between two error values
void evolve_solution(int n, // number of poles
                     double error0, // error of the initial solution
                     double error, // target error
                     double* root, // roots on the approximation domain [2*n]
                     double* extremum, // extrema on the approximation domain [2*n+1]
                     double complex* w, // function residues on output [n]
                     double complex* z) // function poles on output [n]
{
  double* dextremum = (double*)malloc(sizeof(double)*(2*n+1));
  double complex* dw = (double complex*)malloc(sizeof(double complex)*n);
  double complex* dz = (double complex*)malloc(sizeof(double complex)*n);
  double* dextremum2 = (double*)malloc(sizeof(double)*(2*n+1));
  double complex* dw2 = (double complex*)malloc(sizeof(double complex)*n);
  double complex* dz2 = (double complex*)malloc(sizeof(double complex)*n);

  double error_now = error0;
  while(error_now > error)
  {
    // solve for linear response
    nonlinear_response(n,error_now,extremum,w,z,dextremum,dw,dz,dextremum2,dw2,dz2);

    // update solutions (weight as necessary to preserve extrema separation)
    error_now = safe_evolve(n,error_now,error,extremum,w,z,dextremum,dw,dz,dextremum2,dw2,dz2);

    // update roots & extrema
    update_roots_extrema(n,error_now,root,extremum,w,z);

    // refine at the new error value
    refine_solution(n,error_now,root,extremum,w,z);
  }

  free(dextremum);
  free(dw);
  free(dz);
  free(dextremum2);
  free(dw2);
  free(dz2);
}

// Polynomial approximation
//==========================

// RETURN: value of Chebyshev polynomial expansion
double chebyshev(double x, // evaluation point
                 int n, // number of Chebyshev polynomials
                 double* coeff) // coefficients of the Chebyshev polynomials
{
  double T_old = 1.0, T = x, ans = 0.0;
  if(n > 0) { ans += T_old*coeff[0]; }
  if(n > 1) { ans += T*coeff[1]; }
  for(int i=2 ; i<n ; i++)
  {
    double T_new = 2.0*x*T - T_old;
    ans += T_new*coeff[i];
    T_old = T;
    T = T_new;
  }
  return ans;
}

// Linear minimax solver for polynomial approximation of the logistic function
#define CHEBYSHEV_DX 0.1 // grid spacing needed for accurate integrals of the logistic function
#define GOLDEN_RATIO 1.61803398875
#define EXTREMUM_TOLERANCE 1e-12
// RETURN: maximum approximation error
double chebyshev_fit(int n, // number of Chebyshev polynomials
                     double xmin, // left edge of the approximation domain
                     double xmax, // right edge of the approximation domain
                     double* coeff) // coefficients for Chebyshev polynomials [n]
{
  // set quadrature & integrand values
  int npt = MAX((int)ceil((xmax-xmin)/CHEBYSHEV_DX),2*n);
  double* pt = (double*)malloc(sizeof(double)*npt);
  double* val = (double*)malloc(sizeof(double)*npt);
  for(int i=0 ; i<npt ; i++)
  {
    pt[i] = 0.5*(xmin+xmax) + 0.5*(xmin-xmax)*cos(M_PI*((double)i+0.5)/(double)npt);
    val[npt-i-1] = logistic(pt[i])/(double)(2.0*npt); // reversed order & rescaling for FFTW input
  }

  // transform & truncate Chebyshev expansion
  double* coeff_big = (double*)malloc(sizeof(double)*npt);
  fftw_plan p;
  p = fftw_plan_r2r_1d(npt,val,coeff_big,FFTW_REDFT10,FFTW_ESTIMATE);
  fftw_execute(p);
  fftw_destroy_plan(p);
  for(int i=0 ; i<n ; i++) { coeff[i] = 2.0*coeff_big[i]; }
  for(int i=n ; i<npt ; i++) { coeff_big[i] = 0.0; }
  coeff[0] *= 0.5;

  // inverse transform to generate residual grid
  p = fftw_plan_r2r_1d(npt,coeff_big,val,FFTW_REDFT01,FFTW_ESTIMATE);
  fftw_execute(p);
  fftw_destroy_plan(p);
  int ierror = -1;
  double error = 0.0;
  for(int i=0 ; i<npt ; i++)
  {
    if(fabs(val[npt-i-1] - logistic(pt[i])) > error)
    {
      error = fabs(val[npt-i-1] - logistic(pt[i]));
      ierror = i;
    }
  }

  // refine global residual maximum with Golden section search
  double xmin0 = -cos(M_PI*((double)MAX(0,ierror-1)+0.5)/(double)npt);
  double xmax0 = -cos(M_PI*((double)MIN(npt-1,ierror+1)+0.5)/(double)npt);
  double xmin0_new = xmin0 + (xmax0 - xmin0)/GOLDEN_RATIO;
  double xmax0_new = xmax0 - (xmax0 - xmin0)/GOLDEN_RATIO;
  while(fabs(xmax0_new - xmin0_new) > EXTREMUM_TOLERANCE)
  {
    if( fabs(logistic(0.5*(xmin+xmax) - 0.5*(xmin-xmax)*xmin0_new) - chebyshev(xmin0_new,n,coeff)) <
        fabs(logistic(0.5*(xmin+xmax) - 0.5*(xmin-xmax)*xmax0_new) - chebyshev(xmax0_new,n,coeff)) )
    { xmax0 = xmin0_new; }
    else
    { xmin0 = xmax0_new; }

    xmin0_new = xmin0 + (xmax0 - xmin0)/GOLDEN_RATIO;
    xmax0_new = xmax0 - (xmax0 - xmin0)/GOLDEN_RATIO;
  }
  error = fabs(logistic(0.5*(xmin+xmax) - 0.5*(xmin-xmax)*0.5*(xmin0+xmax0)) - chebyshev(0.5*(xmin0+xmax0),n,coeff));

  free(pt);
  free(val);
  free(coeff_big);
  return error;
}

// Main
//======

int main(int argc, char** argv)
{
  // check for appropriate inputs
  if(argc < 2)
  {
    printf("USAGE: <executable> <mode = 1 (Chebyshev polynomial)> <# of polynomials> <domain min> <domain max>\n");
    printf("   OR: <executable> <mode = 2 (symmetric Pade approximant)> <# of poles> <domain |min|/max (symmetric)>\n");
    printf("   OR: <executable> <mode = 3 (contour integral)> <# of poles> <domain |min|/max (symmetric)>\n");
    printf("   OR: <executable> <mode = 4 (minimax rational table)> <# of poles> <# errors> <max error> <min error>\n");
    exit(1);
  }

  // mode-dependent main
  int mode;
  sscanf(argv[1],"%d",&mode);
  switch(mode)
  {
    // minimax polynomial
    case 1:
    {
      if(argc < 5)
      {
        printf("USAGE: <executable> <mode = 1 (Chebyshev polynomial)> <# of polynomials> <domain min> <domain max>\n");
        exit(1);
      }
      
      int num_poly;
      sscanf(argv[2],"%d",&num_poly);

      double xmin, xmax;
      sscanf(argv[3],"%lf",&xmin);
      sscanf(argv[4],"%lf",&xmax);

      double* coeff = (double*)malloc(sizeof(double)*num_poly);
      double error = chebyshev_fit(num_poly,xmin,xmax,coeff);

      // print outputs
      printf("%d %.16e %.16e %.16e\n",num_poly,error,xmin,xmax);
      for(int i=0 ; i<num_poly ; i++)
      { printf("%.16e\n",coeff[i]); }

      free(coeff);
    } break;

    // symmetric Pade approximant
    case 2:
    {
      if(argc < 4)
      {
        printf("USAGE: <executable> <mode = 2 (symmetric Pade approximant)> <# of poles> <domain |min|/max (symmetric)>\n");
        exit(1);
      }

      int num_pole;
      sscanf(argv[2],"%d",&num_pole);
      if(num_pole%2)
      { printf("ERROR: # of poles (%d) must be a multiple of 2 in mode = 2\n",num_pole); exit(1); }

      double y;
      sscanf(argv[3],"%lf",&y);

      double complex* w = (double complex*)malloc(sizeof(double complex)*num_pole);
      double complex* z = (double complex*)malloc(sizeof(double complex)*num_pole);

      // semi-analytic formula for residues and poles (LAPACK call)
      char jobz = 'V', range = 'A';
      int n = num_pole, m;
      double* D = (double*)malloc(sizeof(double)*n);
      for(int i=0 ; i<n ; i++) { D[i] = 0.0; }
      double* E = (double*)malloc(sizeof(double)*(n-1));
      for(int i=0 ; i<(n-1) ; i++) { E[i] = 0.5/sqrt((2*i+1)*(2*i+3)); }
      double abstol = 0.0;
      double* W = (double*)malloc(sizeof(double)*n);
      double* Z = (double*)malloc(sizeof(double)*n*n);
      int* isuppz = (int*)malloc(sizeof(int)*2*n);
      int lwork = 20*n, liwork = 10*n;
      double* work = (double*)malloc(sizeof(double)*lwork);
      int* iwork = (int*)malloc(sizeof(int)*liwork);
      int info;
      double dzero = 0.0;
      int izero = 0;
      dstevr_(&jobz,&range,&n,D,E,&dzero,&dzero,&izero,&izero,&abstol,&m,W,Z,&n,isuppz,work,&lwork,iwork,&liwork,&info);
      if(info != 0) { printf("ERROR: problem in dstevr (%d)\n",info); exit(1); }
      for(int i=0 ; i<n/2 ; i++)
      {
        w[2*i] = w[2*i+1] = -pow(0.5*Z[(i+n/2)*n]/W[i+n/2],2);
        z[2*i] = -(z[2*i+1] = I/W[i+n/2]);
      }

      // search for the maximum residual error (not guaranteed to be thorough)
      double error = max_error(num_pole,10*num_pole,-y,y,0.5,w,z);

      // print outputs
      printf("%d %.16e %.16e\n",num_pole,error,y);
      for(int i=0 ; i<num_pole ; i++)
      { printf("%.16e %.16e %.16e %.16e\n",creal(w[i]),cimag(w[i]),creal(z[i]),cimag(z[i])); }

      free(w);
      free(z);
      free(D);
      free(E);
      free(W);
      free(Z);
      free(isuppz);
      free(work);
      free(iwork);
    } break;

    // contour integral
    case 3:
    {
      if(argc < 4)
      { printf("USAGE: <executable> <mode = 3 (contour integral)> <# of poles> <domain |min|/max (symmetric)>\n"); exit(1); }

      int num_pole;
      sscanf(argv[2],"%d",&num_pole);
      if(num_pole%4)
      { printf("ERROR: # of poles (%d) must be a multiple of 4 in mode = 3\n",num_pole); exit(1); }

      double y;
      sscanf(argv[3],"%lf",&y);

      double complex* w = (double complex*)malloc(sizeof(double complex)*num_pole);
      double complex* z = (double complex*)malloc(sizeof(double complex)*num_pole);
      double error = contour_approximation(num_pole/4,y,w,z);

      // print outputs
      printf("%d %.16e %.16e\n",num_pole,error,y);
      for(int i=0 ; i<num_pole ; i++)
      { printf("%.16e %.16e %.16e %.16e\n",creal(w[i]),cimag(w[i]),creal(z[i]),cimag(z[i])); }

      free(w);
      free(z);
    } break;

    // minimax rational table
    case 4:
    {
      if(argc < 6)
      {
        printf("USAGE: <executable> <mode = 4 (minimax rational table)> <# of poles> <# errors> <max error> <min error>\n");
        exit(1);
      }

      int num_pole, num_error;
      sscanf(argv[2],"%d",&num_pole);
      sscanf(argv[3],"%d",&num_error);

      double max_error, min_error;
      sscanf(argv[4],"%lf",&max_error);
      sscanf(argv[5],"%lf",&min_error);

      if(max_error > 0.125) // hard-coded limit to avoid numerical issues
      { printf("ERROR: minimax error is too large (%e > 0.125)\n",max_error); exit(1); }
      if(min_error >= max_error) // hard-coded limit to avoid numerical issues
      { printf("ERROR: min error >= max_error (%e > %e)\n",min_error,max_error); exit(1); }
    
      // find the k value that attains the target error
      double* lambda = (double*)malloc(sizeof(double)*(num_pole-1));
      double* kappa = (double*)malloc(sizeof(double)*num_pole);
      double k = fit_error(num_pole,2.0*max_error,lambda,kappa); // error is reduced in half by mapping

      // fit the initial residue-pole form
      double complex* w = (double complex*)malloc(sizeof(double complex)*num_pole);
      double complex* z = (double complex*)malloc(sizeof(double complex)*num_pole);
      eval_WZ(num_pole,k,kappa[0],lambda,w,z);

      // choose the mapped domain
      double delta = -log(0.5*max_error); // to safely preserve residual oscillations
      double* root = (double*)malloc(sizeof(double)*2*num_pole);
      double* extremum = (double*)malloc(sizeof(double)*(2*num_pole+1));

      map_domain(num_pole,k,max_error,delta,kappa,root,extremum,w,z);

      // initial iterative refinement of the minimax solution
      refine_solution(num_pole,max_error,root,extremum,w,z);

      // print outputs
      printf("%d %.16e %.16e\n",num_pole,max_error,-extremum[0]);
      for(int i=0 ; i<num_pole ; i++)
      { printf("%.16e %.16e %.16e %.16e\n",creal(w[i]),cimag(w[i]),creal(z[i]),cimag(z[i])); }
      fflush(stdout);

      for(int i=0 ; i<num_error-1 ; i++)
      {
        double error0 = max_error*pow(min_error/max_error,(double)i/(double)(num_error-1));
        double error = max_error*pow(min_error/max_error,(double)(i+1)/(double)(num_error-1));

        // evolve the minimax solution through a sequence of error values
        evolve_solution(num_pole,error0,error,root,extremum,w,z);

        // print outputs
        printf("\n%d %.16e %.16e\n",num_pole,error,-extremum[0]);
        for(int i=0 ; i<num_pole ; i++)
        { printf("%.16e %.16e %.16e %.16e\n",creal(w[i]),cimag(w[i]),creal(z[i]),cimag(z[i])); }
        fflush(stdout);
      }

      free(w);
      free(z);
      free(lambda);
      free(kappa);
      free(root);
      free(extremum);
    } break;
    
    default:
    printf("ERROR: unknown mode (%d) not in { 1, 2, 3, 4 } \n",mode);
  }
  return 1;
}

////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////
////////////////////////////////
////////////////
////////
////
//
